Can surface oxygen abundances of red giants be explained by the canonical mixing theory?

Extensive oxygen abundance determinations were carried out for 239 late-G/early-K giant stars of 1.5-5 M_sun by applying the spectrum-fitting technique to O I 7771-5 and [O I] 6300/6363 lines based on the high-dispersion spectra in the red region newly obtained at Okayama Astrophysical Observatory. Our main purpose was to clarify whether any significantly large (<~0.4-0.5 dex) O-deficit really exists in these evolved stars, which was once suspected by Takeda et al. (2008, PASJ, 60, 781) from the analysis of the [O I] 5577 line, since it (if real) is inexlainable by the current theory and may require the necessity of special non-canonical deep mixing in the envelope. We found, however, that the previous [O/H]_5577 results (differential abundances relative to the sun) were systematically underestimated compared to the more reliable [O/H]_7773 (from O I 7771-5 triplet lines) or [O/H]_6300 (from [O I] 6300 line) obtained in this study. Comparing the updated [O/Fe] ratios with the theoretically predicted surface abundance changes caused by mixing of nuclear-processed products dredged-up from the interior, we concluded that the oxygen deficiency in these red giants is insignificantly marginal (only by <~0.1 dex), which does not contradict the expectation from the recent theoretical simulation. This consequence of reasonable consistency between theory and observation also applies to the extent of peculiarity in [C/Fe] and [Na/Fe], which were also examined by reanalyzing the previous equivalent-width data of C I 5052/5380 and Na I 6160 lines.

==> anc/readme_tableE.txt <==
================================================================================
Keywords: 
stars: abundances --- stars: atmospheres ---  
stars: evolution --- stars: late-type 

Abstract:

The file in this directory constitute the electronic table E for the paper 
"Can surface oxygen abundances of red giants be explained by the canonical 
mixing theory?  (Y. Takeda et al.)", where the abundance results and the related 
quantities for 239 targets of G-K giants (+ sun) are presented along with 
the basic stellar parameters.


File Summary:
--------------------------------------------------------------------------
FileName             Lrecl  Records  Explanations
--------------------------------------------------------------------------
readme_tableE.txt    ...    ...     This file
tableE.txt           240    240     Abundance results and related quantities 
--------------------------------------------------------------------------


Description: "tableE.txt"
--------------------------------------------------------------------------
This file comprises 240 lines of data, each corresponding to 239 program stars
and the sun. Included in each line are the stellar parameters, relative-to-the-sun 
abundances ([O/H] and [C/H]) derived from different lines, updated results 
of [O/H], [C/H], [Na/H] derived by reanalyzing the equivalent widths published 
in Paper I, more detailed information specific to each line (non-LTE correction, 
elemental abundances and equivalent widths for each blended component, etc.), 
and miscellaneous data (observed date, whether it is a planet-host star or not).  
In case where the relevant data is lacking, meaningless negative values 
(e.g., -9.999, -9.99, -99.9, -9.9) are tentatively assigned.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE.txt"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 13  F7.0    K       Teff   effective temperature        
  14- 18  F5.2  cm/s^2   Logg    log surface gravity        
  19- 23  F5.2  km/s     vt      microturbulence        
  24- 29  F6.2  dex     [Fe/H]   metallicity (Fe abundance relative to the sun)        
  30- 35  F6.2  Msun     Mass    stellar mass        
  36- 41  F6.2  km/s     vsini   projected rotational velocity
  44- 49  f6.2  dex     [O]7773  (NLTE) [O/H] derived from O I 7771-5 triplet
  50- 55  f6.2  dex     [O]6300  (LTE)  [O/H] derived from [O I] 6300
  56- 61  f6.2  dex     [O]6363  (LTE)  [O/H] derived from [O I] 6363
  62- 67  f6.2  dex     [C]8727  (LTE)  [C/H] derived from [C I] 8727
  70- 75  f6.2  dex     [C]perm  (NLTE) [C/H] derived from C I 5072/5380 (reanalysis)
  76- 81  f6.2  dex     [O]5577  (LTE)  [O/H] derived from [O I] 5577 (reanalysis)
  82- 87  f6.2  dex     [Na]6160 (NLTE) [Na/H] derived from Na I 6160 (reanalysis)
  90- 96  f7.3  dex     A_O_7773 (NLTE) oxygen abundance derived from O I 7771-5
  97-102  f6.1  mA      W_O_7771  equivalent width of O I 7771.94
 103-108  f6.1  mA      W_O_7774  equivalent width of O I 7774.17
 109-114  f6.1  mA      W_O_7775  equivalent width of O I 7775.39
 115-121  f7.3  dex     d_O_7771  NLTE correction of O I 7771.94
 122-128  f7.3  dex     d_O_7774  NLTE correction of O I 7774.17
 129-135  f7.3  dex     d_O_7775  NLTE correction of O I 7775.39
 138-144  f7.3  dex    A_O_6300   oxygen abundance derived from [O I] 6300
 145-151  f7.3  dex    A_Ni_6300  nickel abundance assigned to Ni 6300 
 152-157  f6.1  mA     W_O_6300   equivalent width for [O I] 6300
 158-163  f6.1  mA     W_Ni_6300  equivalent width for Ni 6300 
 166-172  f7.3  dex    A_O_6363   oxygen abundance derived from [O I] 6363
 173-179  f7.3  dex    [CN]_6363  CN abundance excess assigned to CN 6363 
 180-185  f6.1  mA     W_O_6363   equivalent width for [O I] 6363
 186-191  f6.1  mA     W_CN_6363  equivalent width for CN 6363
 194-200  f7.3  dex    A_C_8727   carbon abundance derived from [C I] 8727
 201-207  f7.3  dex    A_Fe_8727  Fe abundance assigned to Fe I 8727 (solution of 8726-8740 fitting) 
 208-213  f6.1  mA     W_C_8727   equivalent width for [C I] 8727
 214-219  f6.1  mA     W_Fe_8727  equivalent width for Fe I 8727 
 222-231  a10   ---    Obsdate    observed date (yyyy-mm-dd)
 234-240  a7    ---    Remark     planet-host star: "PHS", Thick-Disk Population: TDP
-----------------------------------------------------------------------------
Note:
Logarithmic abundance for element X (denoted as A_X) is expreseed in the usual normalization
of A_H=12; i.er., A_X=log(N_X/N_H)+12.
[X/H] is the abundance of element X relative to the sun;
i.e., [X/H] = A_X(star)-A_X(sun).

==> anc/tableE.txt <==
000087  5072. 2.63 1.35 -0.07  2.74  3.56   -0.17 -0.18 -0.24 -9.99   -0.31 -0.35  0.03    8.692  55.3  47.8  37.6 -0.194 -0.171 -0.138    8.617  6.210  19.1   2.3    8.668  0.223   7.7   2.3   -9.999 -9.999  -9.9 -99.9  2012-08-06         
000360  4850. 2.62 1.34 -0.08  2.34  1.86   -0.19 -0.03 -0.09 -0.37   -0.30 -0.26 -0.04    8.674  37.2  32.4  24.9 -0.126 -0.133 -0.086    8.767  6.240  25.2   2.9    8.815  0.119  10.3   2.5    8.118  7.481   6.8   1.5  2013-12-13         
000448  4780. 2.51 1.32  0.03  2.25  1.97   -0.04 -9.99 -0.24 -0.68   -0.11 -0.20 -9.99    8.824  39.4  34.0  27.4 -0.132 -0.117 -0.091   -9.999 -9.999  -9.9 -99.9    8.669  0.174   7.6   3.7    7.802  7.559   3.1   2.0  2013-11-24         
000587  4893. 3.08 1.13 -0.09  1.58  1.36   -0.15  0.08 -0.34 -0.39   -0.16 -0.10 -0.09    8.714  32.7  28.9  22.0 -0.103 -0.093 -0.069    8.877  6.280  20.5   2.7    8.570  0.221   3.8   2.5    8.092  7.507   3.9   1.4  2013-12-14         
000645  4880. 3.03 1.18  0.07  1.95  1.75   -0.05  0.08 -0.21 -0.16   -0.06 -0.01  0.04    8.807  35.7  30.7  24.7 -0.109 -0.096 -0.074    8.879  6.420  18.9   3.5    8.692  0.114   4.5   2.7    8.323  7.659   5.7   2.0  2013-12-15         
001239  5114. 2.21 1.63 -0.24  3.75  4.29   -0.29 -9.99 -0.42 -0.59   -0.45 -0.66 -0.06    8.568  66.6  57.3  44.9 -0.242 -0.212 -0.170   -9.999 -9.999  -9.9 -99.9    8.487  0.087   9.2   1.0    7.892  7.446  11.3   1.0  2013-11-25         
002114  5230. 2.57 1.57 -0.03  3.29  3.28   -0.14 -0.18 -0.14 -0.37   -0.35 -0.25  0.12    8.722  74.4  64.7  51.6 -0.246 -0.215 -0.174    8.619  6.260  19.9   2.2    8.770  0.248   9.8   1.8    8.116  7.607  11.3   1.2  2013-12-14         
002952  4844. 2.67 1.32  0.00  2.54  1.92   -0.08 -9.99 -0.02 -0.25   -0.14 -0.17  0.07    8.777  39.3  33.7  27.0 -0.129 -0.113 -0.088   -9.999 -9.999  -9.9 -99.9    8.889  0.222  10.6   3.6    8.233  7.630   7.5   2.1  2013-11-25  PHS    
003421  5287. 1.88 2.14 -0.20  4.43  6.33    0.10 -0.18 -0.20 -0.51   -0.37 -0.34  0.04    8.962 138.1 124.0 103.9 -0.479 -0.430 -0.358    8.612  6.060  39.8   1.3    8.709  0.405  18.8   1.3    7.976  7.381  19.7   0.6  2012-08-06         
003546  4882. 2.09 1.44 -0.67  2.00  3.12   -0.26 -0.47 -0.56 -1.05   -0.52 -0.71 -0.67    8.605  50.9  43.4  33.8 -0.197 -0.174 -0.142    8.325  5.670  27.9   1.0    8.351 -0.059  11.1   0.5    7.438  7.059   5.5   0.6  2012-08-06         
003817  5041. 2.52 1.40 -0.12  2.81  2.55   -0.19 -9.99 -0.32 -0.59   -0.40 -0.41 -0.03    8.671  55.1  47.3  37.2 -0.199 -0.174 -0.141   -9.999 -9.999  -9.9 -99.9    8.588  0.121   7.5   1.7    7.900  7.479   6.8   1.2  2013-11-24         
003856  4766. 2.28 1.35 -0.15  3.09  1.61   -0.16 -9.99 -0.26 -0.67   -0.35 -0.34  0.01    8.705  39.1  33.6  26.7 -0.141 -0.125 -0.099   -9.999 -9.999  -9.9 -99.9    8.645  0.090  10.7   2.5    7.814  7.457   5.0   1.7  2013-11-25         
004188  4844. 2.58 1.32  0.00  2.54  2.08   -0.09 -9.99 -0.14 -0.62   -0.18 -0.18  0.05    8.773  40.8  35.2  28.3 -0.137 -0.121 -0.094   -9.999 -9.999  -9.9 -99.9    8.770  0.174   9.1   3.3    7.865  7.631   3.8   2.2  2013-11-25         
004440  4842. 2.91 1.15 -0.10  1.81  1.50   -0.16 -9.99 -0.24 -0.48   -0.25 -0.11 -0.06    8.696  31.8  28.1  21.4 -0.104 -0.085 -0.071   -9.999 -9.999  -9.9 -99.9    8.664  0.087   5.6   2.0    8.009  7.491   3.7   1.5  2013-11-25         
004627  4599. 2.05 1.40 -0.19  3.06  1.78   -0.08 -0.04 -0.25 -0.25   -0.15 -0.28 -0.05    8.778  34.4  30.0  23.3 -0.135 -0.116 -0.098    8.752  6.190  41.6   3.6    8.660  0.197  14.1   3.7    8.234  7.369  11.8   1.8  2013-12-15         
004732  4959. 3.16 1.12  0.01  1.74  1.45   -0.04  0.06  0.07 -0.54   -0.05 -0.18  0.02    8.821  39.3  33.6  27.4 -0.121 -0.107 -0.080    8.853  6.370  16.8   3.0    8.979  0.133   7.8   2.2    7.950  7.520   2.6   1.3  2013-12-16  PHS    
005395  4774. 2.16 1.40 -0.45  1.95  1.17   -0.25 -0.35 -0.57 -0.39   -0.38 -0.54 -0.47    8.612  39.3  33.8  25.9 -0.152 -0.148 -0.108    8.441  5.880  27.3   1.7    8.333  0.140   8.1   1.6    8.094  7.126  14.1   0.9  2012-08-11         
005608  4854. 3.03 1.08  0.06  1.55  1.37    0.01 -9.99 -0.19 -0.66   -0.04 -9.99  0.14    8.866  35.7  30.8  25.2 -0.108 -0.096 -0.073   -9.999 -9.999  -9.9 -99.9    8.712  0.204   4.7   3.2    7.828  7.634   1.8   1.9  2013-11-25  PHS    
005722  4893. 2.49 1.39 -0.23  2.26  1.76   -0.23 -0.12 -0.35 -0.61   -0.42 -0.42 -0.25    8.633  41.9  35.7  28.0 -0.148 -0.129 -0.101    8.674  6.100  27.0   2.3    8.560  0.025   7.9   1.5    7.878  7.389   5.9   1.3  2013-12-14         
006186  4829. 2.30 1.35 -0.31  2.30  1.79   -0.23 -9.99 -0.33 -0.57   -0.43 -0.48 -0.23    8.634  41.1  35.1  27.5 -0.151 -0.133 -0.106   -9.999 -9.999  -9.9 -99.9    8.573  0.100  10.5   1.8    7.917  7.333   8.0   1.3  2013-11-23         
007087  4908. 2.39 1.53 -0.04  3.83  2.92   -0.21 -9.99 -0.16 -0.42   -0.26 -0.23  0.12    8.650  45.9  39.4  31.1 -0.160 -0.139 -0.110   -9.999 -9.999  -9.9 -99.9    8.743  0.358  11.0   4.5    8.069  7.762   8.7   2.8  2013-11-23         
009057  4883. 2.49 1.37  0.04  2.56  2.26    0.01 -9.99 -0.20 -0.40   -0.14 -0.14  0.16    8.866  50.4  43.8  35.0 -0.168 -0.149 -0.122   -9.999 -9.999  -9.9 -99.9    8.703  0.226   8.4   3.9    8.083  7.649   7.1   2.2  2013-11-23         
009408  4746. 2.21 1.40 -0.34  2.04  1.21   -0.18 -0.24 -0.33 -0.58   -0.29 -0.45 -0.28    8.684  39.0  33.9  26.1 -0.145 -0.145 -0.105    8.550  6.000  29.3   2.2    8.576  0.018  11.7   1.6    7.910  7.314   7.8   1.3  2012-08-11         
009774  4980. 2.50 1.60  0.02  3.25  5.61   -0.02 -9.99 -0.15 -0.35   -0.28 -0.47  0.05    8.841  59.7  51.8  41.4 -0.205 -0.181 -0.146   -9.999 -9.999  -9.9 -99.9    8.757  0.242   9.6   3.4    8.140  7.705   9.3   2.2  2013-11-25         
010348  4931. 2.55 1.56  0.01  3.04  3.12   -0.11 -9.99 -0.17 -0.41   -0.19 -0.22  0.18    8.754  49.1  42.3  33.7 -0.164 -0.143 -0.112   -9.999 -9.999  -9.9 -99.9    8.739  0.320   8.8   4.2    8.077  7.792   7.2   2.8  2013-11-23         
010761  4952. 2.43 1.43 -0.05  3.04  2.62   -0.09 -9.99 -0.15 -0.37   -0.21 -0.28  0.12    8.774  54.5  47.0  37.3 -0.194 -0.170 -0.138   -9.999 -9.999  -9.9 -99.9    8.751  0.266  10.8   3.3    8.116  7.639   9.9   2.0  2013-11-23         
010975  4866. 2.47 1.37 -0.17  2.19  1.69   -0.20 -9.99 -0.39 -0.70   -0.33 -0.37 -0.14    8.661  41.1  35.2  27.7 -0.144 -0.126 -0.098   -9.999 -9.999  -9.9 -99.9    8.519  0.042   7.0   1.8    7.786  7.483   4.5   1.6  2013-11-25         
011037  4862. 2.45 1.33 -0.14  2.30  1.74   -0.15 -0.17 -0.23 -0.48   -0.32 -0.10 -0.12    8.711  43.1  37.0  29.5 -0.151 -0.132 -0.103    8.628  6.150  23.8   2.5    8.681  0.047   9.8   2.0    8.005  7.463   7.2   1.5  2013-12-14         
011949  4845. 2.85 1.17 -0.09  2.17  1.28   -0.17 -9.99 -0.27 -0.29   -0.21 -0.18 -0.08    8.694  33.0  29.0  22.2 -0.108 -0.127 -0.074   -9.999 -9.999  -9.9 -99.9    8.640 -0.055   5.6   1.5    8.194  7.569   6.0   1.8  2013-11-23         
012139  4833. 2.53 1.36 -0.09  2.45  1.74   -0.11 -9.99 -0.14 -0.36   -0.16 -0.18 -0.02    8.750  40.7  35.0  27.9 -0.137 -0.121 -0.094   -9.999 -9.999  -9.9 -99.9    8.763  0.133  10.2   2.6    8.122  7.544   7.5   1.9  2013-11-23         
012339  5011. 2.52 1.51 -0.03  3.19  2.81   -0.12 -9.99 -0.18 -0.51   -0.27 -0.28  0.10    8.736  56.0  48.3  38.2 -0.199 -0.176 -0.141   -9.999 -9.999  -9.9 -99.9    8.731  0.183   9.4   2.5    7.975  7.603   7.0   1.7  2013-11-25         
012583  4969. 2.51 1.45  0.00  2.48  2.16   -0.12 -0.09 -0.27 -0.34   -0.22 -0.24  0.14    8.738  52.0  44.9  35.6 -0.184 -0.161 -0.130    8.708  6.320  23.8   3.2    8.639  0.210   7.5   3.1    8.150  7.652   9.5   2.0  2013-12-14         
013468  4893. 2.54 1.34 -0.16  2.31  1.65   -0.17 -0.11 -0.28 -0.36   -0.40 -0.34 -0.14    8.694  43.0  36.8  29.2 -0.150 -0.131 -0.102    8.689  6.170  25.1   2.6    8.623 -0.024   8.1   1.5    8.126  7.438   9.0   1.4  2013-12-13         
013692  4868. 2.55 1.35 -0.12  2.52  1.80   -0.24 -0.11 -0.20 -0.49   -0.32 -0.30 -0.13    8.620  37.8  32.9  25.2 -0.131 -0.117 -0.090    8.682  6.200  23.7   2.7    8.704  0.028   9.1   1.9    7.998  7.452   6.2   1.5  2013-12-15         
013994  4974. 2.44 1.83 -0.11  3.84 10.09    0.04 -9.99 -0.31 -9.99   -9.99 -9.99  0.11    8.899  66.5  57.8  46.2 -0.222 -0.197 -0.161   -9.999 -9.999  -9.9 -99.9    8.592  0.206   8.1   2.5   -9.999 -9.999  -9.9 -99.9  2013-11-25         
014129  4936. 2.61 1.37  0.00  2.70  2.47   -0.04 -0.01 -0.19 -0.36   -0.28 -9.99  0.20    8.822  50.2  43.5  34.5 -0.170 -0.151 -0.122    8.789  6.350  25.1   3.5    8.714  0.219   7.9   3.2    8.127  7.627   7.6   1.9  2013-12-14         
014770  4977. 2.47 1.47  0.01  3.03  2.48   -0.15 -9.99 -0.24 -0.59   -0.25 -0.34  0.12    8.709  52.5  45.2  36.2 -0.188 -0.164 -0.133   -9.999 -9.999  -9.9 -99.9    8.666  0.218   8.2   3.2    7.900  7.571   5.8   1.6  2013-11-23         
015779  4846. 2.63 1.26  0.00  2.49  1.77   -0.06 -9.99 -0.12 -0.56   -0.24 -0.22  0.07    8.798  40.7  35.1  28.4 -0.135 -0.121 -0.092   -9.999 -9.999  -9.9 -99.9    8.789  0.104   9.0   2.8    7.924  7.624   4.0   2.1  2013-11-25  PHS    
015920  5061. 2.74 1.33 -0.06  2.63  3.25   -0.10 -9.99 -0.37 -0.65   -0.33 -0.37  0.02    8.759  55.0  47.4  37.5 -0.188 -0.166 -0.134   -9.999 -9.999  -9.9 -99.9    8.534  0.168   5.0   2.0    7.833  7.528   4.3   1.3  2013-11-25         
016400  4785. 2.35 1.33 -0.06  2.43  1.80   -0.07 -9.99 -0.16 -0.63   -0.18 -0.30  0.03    8.786  41.8  36.1  29.1 -0.146 -0.130 -0.101   -9.999 -9.999  -9.9 -99.9    8.748  0.202  11.5   3.6    7.858  7.621   4.8   2.4  2013-11-25  PHS    
016901  5624. 1.42 3.17  0.00  4.03  8.69    0.02 -9.99 -0.46 -0.34   -0.60 -0.50  0.25    8.876 232.9 212.4 182.1 -0.794 -0.723 -0.605   -9.999 -9.999  -9.9 -99.9    8.450  0.200  11.9   0.3    8.150  7.710  35.9   0.7  2013-11-23         
017656  5100. 2.67 1.37 -0.06  2.73  2.62   -0.22 -9.99 -0.28 -0.63   -0.36 -0.31  0.04    8.643  54.1  46.5  36.6 -0.186 -0.162 -0.132   -9.999 -9.999  -9.9 -99.9    8.630  0.132   6.7   1.8    7.855  7.500   5.2   1.2  2013-11-23         
017824  5051. 2.82 1.19 -0.04  2.37  3.16   -0.13 -0.12 -0.16 -0.55   -0.24 -0.34  0.06    8.734  50.1  43.1  34.0 -0.173 -0.153 -0.124    8.671  6.260  17.2   2.5    8.744  0.070   7.1   1.7    7.931  7.700   4.8   1.9  2013-12-15         
018474  5013. 2.38 1.42 -0.23  3.59  2.59   -0.23 -9.99 -0.40 -1.63   -1.65 -0.46  0.10    8.626  54.6  46.8  36.6 -0.208 -0.181 -0.146   -9.999 -9.999  -9.9 -99.9    8.511  0.200   8.1   1.8    6.853  7.435   0.8   1.2  2013-11-23         
018953  5029. 2.93 1.23  0.14  2.53  2.50   -0.12  0.06 -0.21 -0.37   -0.14 -0.07  0.19    8.743  46.3  39.8  31.5 -0.153 -0.134 -0.108    8.850  6.490  18.9   3.9    8.693  0.181   4.8   3.1    8.114  7.721   5.1   2.0  2013-12-14         
018970  4791. 2.44 1.30 -0.07  2.44  2.09   -0.10 -9.99 -0.20 -0.44   -0.10 -0.21  0.04    8.766  39.5  34.0  27.4 -0.137 -0.120 -0.095   -9.999 -9.999  -9.9 -99.9    8.702  0.197   9.6   3.4    8.045  7.609   6.5   2.3  2013-11-23         
019476  4933. 2.82 1.24  0.14  2.36  2.33   -0.01  0.05 -0.14 -0.11   -0.09 -0.10  0.27    8.854  45.9  39.7  31.7 -0.147 -0.130 -0.107    8.842  6.490  20.4   4.2    8.770  0.300   6.3   4.7    8.379  7.862   8.8   3.1  2012-08-11         
019845  4968. 2.86 1.30  0.14  2.47  2.59   -0.05  0.08 -0.19 -0.62   -0.09 -0.07  0.22    8.816  46.7  40.2  31.9 -0.152 -0.134 -0.108    8.872  6.500  21.0   4.2    8.719  0.255   5.4   4.0    7.866  7.823   2.9   2.7  2013-12-15         
020618  5049. 3.08 1.10 -0.22  1.85  1.73   -0.16 -0.28 -0.27 -0.72   -0.37 -0.35 -0.26    8.697  43.2  36.7  29.6 -0.145 -0.128 -0.107    8.511  6.100  11.2   1.7    8.633 -0.011   5.0   0.9    7.766  7.405   2.8   1.0  2013-12-14         
020791  4976. 2.63 1.36  0.07  2.42  2.26   -0.06 -9.99 -0.21 -0.60   -0.14 -0.21  0.19    8.798  52.2  45.2  35.9 -0.180 -0.158 -0.129   -9.999 -9.999  -9.9 -99.9    8.694  0.240   7.0   3.6    7.889  7.726   4.4   2.2  2013-11-25         
022409  5005. 2.67 1.32 -0.25  2.78  1.87   -0.34 -0.19 -0.40 -0.52   -0.50 -0.52 -0.16    8.520  41.5  35.1  27.2 -0.157 -0.135 -0.105    8.609  6.070  20.8   1.9    8.510  0.095   6.1   1.3    7.964  7.285   7.0   0.8  2013-12-15         
022675  4878. 2.50 1.29 -0.06  2.58  1.89   -0.04 -0.08 -0.27 -0.44   -0.10 -9.99  0.01    8.824  47.8  41.3  32.9 -0.164 -0.144 -0.119    8.718  6.270  25.3   3.2    8.633  0.233   7.8   3.3    8.043  7.626   7.0   2.1  2013-12-15         
022796  4999. 2.72 1.36 -0.10  2.76  2.37   -0.15 -0.04 -0.20 -0.34   -0.37 -0.30  0.01    8.716  48.6  41.7  33.3 -0.174 -0.151 -0.140    8.759  6.230  23.4   2.5    8.704  0.114   7.6   1.9    8.151  7.458   8.5   1.2  2013-12-13         
026409  5012. 2.67 1.42  0.03  2.82  3.58   -0.14 -0.07 -0.19 -0.62   -0.26 -0.26  0.08    8.718  50.8  43.7  35.1 -0.178 -0.155 -0.127    8.730  6.340  21.0   3.1    8.715  0.098   7.3   2.3    7.866  7.798   4.3   2.5  2013-12-15         
027348  5001. 2.75 1.26  0.05  2.74  3.12   -0.08 -9.99 -0.19 -0.20   -0.16 -0.23  0.15    8.784  50.4  43.5  34.4 -0.176 -0.156 -0.126   -9.999 -9.999  -9.9 -99.9    8.720  0.312   6.7   3.8    8.288  7.798   9.6   2.5  2013-11-23         
027371  4923. 2.57 1.34  0.10  2.80  2.89   -0.01 -9.99 -0.17 -0.05   -0.04 -0.09  0.31    8.849  51.2  44.4  35.5 -0.172 -0.152 -0.123   -9.999 -9.999  -9.9 -99.9    8.733  0.333   7.8   5.2    8.441  7.869  13.8   3.3  2013-11-23         
027697  4984. 2.64 1.38  0.12  2.73  3.42   -0.09 -9.99 -0.20  0.12   -0.03 -0.16  0.34    8.771  51.5  44.5  35.4 -0.178 -0.155 -0.126   -9.999 -9.999  -9.9 -99.9    8.705  0.337   6.8   4.9    8.608  7.968  19.1   3.8  2013-11-23         
027971  4886. 2.63 1.31  0.05  2.56  2.24   -0.01 -0.04 -0.30 -0.16   -0.10 -0.13  0.14    8.851  46.5  40.2  32.1 -0.152 -0.135 -0.110    8.753  6.370  22.0   3.6    8.607  0.242   5.8   4.0    8.325  7.681   9.9   2.3  2013-12-14         
028100  5011. 2.54 1.59 -0.08  3.94  4.81   -0.20 -0.06 -0.26 -0.39   -0.45 -0.25  0.05    8.664  52.4  44.9  35.4 -0.186 -0.162 -0.126    8.738  6.210  26.4   2.5    8.650  0.331   8.1   3.2    8.099  7.604   9.3   1.7  2013-12-14         
028305  4883. 2.57 1.46  0.13  2.84  3.52    0.02 -9.99 -0.03  0.25   -0.08 -0.15  0.30    8.879  49.5  43.0  35.1 -0.158 -0.139 -0.116   -9.999 -9.999  -9.9 -99.9    8.871  0.304  10.2   5.4    8.736  8.045  22.1   5.1  2013-11-23  PHS    
028307  4924. 2.63 1.24  0.10  2.73  2.74   -0.02 -9.99 -0.22 -0.18   -0.10 -0.14  0.28    8.842  49.0  42.5  33.9 -0.164 -0.145 -0.119   -9.999 -9.999  -9.9 -99.9    8.682  0.273   6.6   4.4    8.308  7.820   9.8   2.9  2013-11-23         
030557  4859. 2.57 1.31 -0.02  2.51  2.26   -0.11 -9.99 -0.14 -0.60   -0.37 -0.26 -0.03    8.748  41.3  35.5  28.5 -0.140 -0.122 -0.095   -9.999 -9.999  -9.9 -99.9    8.766  0.139   9.3   2.9    7.882  7.702   4.2   2.5  2013-11-23         
030814  4842. 2.54 1.34 -0.02  2.49  2.76    0.01 -0.03 -0.35 -0.31   -0.21 -0.30  0.04    8.873  45.9  39.7  32.4 -0.151 -0.134 -0.114    8.768  6.290  25.8   3.3    8.561  0.225   6.1   3.6    8.172  7.551   7.9   1.8  2013-12-15         
032008  5235. 3.21 1.10 -0.25  1.96  3.85   -0.11 -0.24 -0.65 -1.14   -0.44 -0.31 -0.29    8.749  56.8  48.8  38.2 -0.171 -0.151 -0.123    8.559  6.040  11.2   1.2    8.256  0.266   2.0   1.1    7.344  7.411   1.2   0.8  2013-12-15         
034538  4809. 2.86 1.08 -0.39  1.25  1.26   -0.15 -9.99 -0.52 -0.54   -0.34 -0.31 -0.42    8.709  31.6  27.8  21.0 -0.108 -0.128 -0.076   -9.999 -9.999  -9.9 -99.9    8.391  0.187   4.2   1.6    7.944  7.227   4.3   0.9  2013-12-15         
034559  4998. 2.74 1.36  0.00  2.49  2.87   -0.07 -0.02 -0.18 -0.53   -0.25 -0.25  0.10    8.792  51.3  44.2  35.0 -0.178 -0.157 -0.126    8.773  6.330  21.8   3.1    8.727  0.202   7.1   2.7    7.951  7.671   4.8   1.9  2013-12-14         
035369  4852. 2.44 1.33 -0.25  2.33  1.83   -0.11 -0.20 -0.40 -0.57   -0.34 -0.48 -9.99    8.747  44.6  38.2  30.5 -0.156 -0.138 -0.109    8.593  6.050  24.5   2.1    8.504  0.167   7.5   2.1    7.919  7.385   6.6   1.3  2013-12-15         
035410  4809. 2.59 1.17 -0.33  1.69  0.67   -0.24 -0.32 -0.40 -0.66   -0.33 -0.49 -0.26    8.622  33.1  28.9  21.9 -0.119 -0.100 -0.084    8.480  5.990  18.0   1.9    8.510  0.047   6.9   1.4    7.825  7.270   4.4   1.1  2013-12-15         
036079  5209. 2.45 1.62 -0.25  3.29  5.69   -0.23 -9.99 -0.38 -0.51   -0.72 -0.69 -0.07    8.632  72.1  62.2  49.1 -0.248 -0.217 -0.176   -9.999 -9.999  -9.9 -99.9    8.529  0.318   7.9   1.3    7.972  7.419  11.1   0.8  2013-11-25         
037160  4704. 2.49 1.19 -0.65  1.08  0.67   -0.19 -9.99 -0.54 -0.56   -0.30 -0.59 -0.54    8.670  30.8  26.5  19.9 -0.117 -0.101 -0.086   -9.999 -9.999  -9.9 -99.9    8.368 -0.013   7.3   0.8    7.928  6.978   7.0   0.7  2013-11-25         
038656  4901. 2.50 1.35 -0.17  2.57  2.57   -0.18 -9.99 -0.30 -0.38   -0.41 -0.49 -0.11    8.685  44.2  37.8  30.1 -0.156 -0.136 -0.105   -9.999 -9.999  -9.9 -99.9    8.607  0.152   8.2   2.2    8.108  7.492   9.3   1.6  2013-11-25         
039004  5002. 2.67 1.39  0.04  2.83  3.29   -0.18  0.00 -0.14 -0.30   -0.21 -0.22  0.15    8.677  47.9  41.0  32.8 -0.170 -0.148 -0.134    8.795  6.360  23.5   3.3    8.766  0.144   8.1   2.6    8.187  7.847   8.6   2.8  2013-12-13         
039019  4964. 2.91 1.30  0.19  2.65  2.80    0.03  0.15 -0.26 -0.12    0.01  0.00  0.32    8.891  48.4  42.0  33.5 -0.153 -0.135 -0.110    8.943  6.550  22.0   4.5    8.644  0.329   4.2   5.1    8.364  7.827   7.6   2.7  2013-12-15         
039364  4593. 2.30 1.18 -0.72  0.94  0.67   -0.10 -9.99 -0.44 -0.54   -0.29 -0.58 -9.99    8.761  30.3  26.2  19.9 -0.122 -0.105 -0.091   -9.999 -9.999  -9.9 -99.9    8.461 -0.161  11.4   0.6    7.943  6.857   7.8   0.6  2013-11-25  TDP    
041597  4494. 1.69 1.46 -0.62  1.34  0.67   -0.27 -0.45 -0.55 -0.74   -0.45 -0.76 -9.99    8.586  28.7  24.0  18.2 -0.130 -0.115 -0.098    8.343  5.730  37.4   1.8    8.357  0.102  15.3   1.7    7.744  7.003   8.2   1.1  2013-12-13         
043039  4726. 2.27 1.40 -0.32  1.86  1.71   -0.10 -9.99 -0.35 -0.37   -0.30 -0.46 -0.32    8.766  39.4  33.8  26.7 -0.141 -0.127 -0.102   -9.999 -9.999  -9.9 -99.9    8.561 -0.014  10.5   1.5    8.113  7.335  10.4   1.4  2013-11-23         
045410  4978. 3.16 1.10 -0.13  1.71  1.32   -0.15 -0.09 -0.37 -0.08   -0.18 -0.19 -0.10    8.709  36.7  31.3  24.9 -0.120 -0.106 -0.079    8.703  6.220  14.0   2.2    8.535  0.227   3.4   2.1    8.410  7.457   8.6   1.2  2013-12-13  PHS    
045415  4753. 2.39 1.33 -0.13  1.96  1.68   -0.07 -0.10 -0.32 -0.48   -0.18 -0.32 -0.07    8.787  38.9  33.5  26.8 -0.136 -0.122 -0.096    8.696  6.240  27.7   3.3    8.584  0.152   8.2   2.9    8.005  7.478   6.3   1.8  2013-12-15         
048432  4891. 2.83 1.19 -0.11  2.12  1.63   -0.10 -0.07 -0.18 -0.42   -0.31 -0.17 -0.11    8.760  39.0  33.4  26.9 -0.129 -0.114 -0.086    8.722  6.200  19.5   2.5    8.731  0.117   7.2   2.1    8.064  7.509   5.2   1.5  2013-12-14         
050522  4850. 2.71 0.96  0.04  2.50  2.98    0.01 -0.03 -0.24 -0.19   -0.11 -0.23  0.10    8.866  41.0  35.5  28.3 -0.136 -0.122 -0.101    8.762  6.410  20.7   3.9    8.667  0.260   6.1   4.1    8.298  7.761   8.2   2.8  2013-12-14         
051000  5203. 2.94 1.33 -0.06  2.56  4.54   -0.10 -0.08 -0.22 -0.47   -0.38 -0.23  0.05    8.761  61.9  53.5  42.5 -0.195 -0.172 -0.140    8.715  6.230  17.3   2.0    8.690  0.429   5.8   2.7    8.015  7.636   6.1   1.3  2013-12-15         
053329  4888. 2.35 1.35 -0.48  1.99  1.81   -0.29 -0.43 -0.61 -0.69   -0.56 -0.69 -0.40    8.573  42.3  35.8  27.8 -0.160 -0.141 -0.113    8.367  5.820  20.8   1.3    8.295  0.139   6.4   1.2    7.792  7.161   7.3   0.8  2013-12-14         
054131  4737. 2.37 1.31 -0.18  2.26  1.81   -0.13 -0.13 -0.20 -0.30   -0.34 -0.26 -0.16    8.733  36.2  31.8  24.6 -0.130 -0.141 -0.092    8.668  6.170  27.8   2.9    8.703  0.039  11.3   2.1    8.191  7.493   9.7   1.9  2013-12-15         
054810  4703. 2.48 1.23 -0.32  2.09  1.05   -0.15 -0.21 -0.43 -0.58   -0.34 -0.53 -0.24    8.711  31.5  27.4  20.9 -0.114 -0.096 -0.082    8.587  6.020  24.0   2.1    8.474  0.072   6.9   1.7    7.904  7.299   4.8   1.3  2013-12-13         
055730  4810. 2.47 1.38 -0.17  2.33  1.73   -0.14  0.03 -0.22 -0.49   -0.36 -0.47 -0.10    8.717  39.3  33.7  26.5 -0.135 -0.119 -0.095    8.829  6.160  34.1   2.7    8.691  0.072  10.0   2.1    7.997  7.471   6.4   1.7  2013-12-15         
057727  5001. 2.89 1.18 -0.12  1.96  2.46   -0.10 -9.99 -0.35 -0.50   -0.24 -0.39 -0.20    8.758  46.2  39.6  31.1 -0.163 -0.143 -0.116   -9.999 -9.999  -9.9 -99.9    8.560  0.107   4.7   1.7    7.989  7.457   5.0   1.2  2013-11-23         
058367  4911. 1.76 2.04 -0.14  4.78  4.17   -0.05 -0.21 -0.38 -0.29   -0.38 -0.39  0.04    8.810  77.6  67.8  54.6 -0.267 -0.235 -0.193    8.589  6.130  42.0   2.7    8.531  0.290  14.7   3.6    8.199  7.624  25.7   2.2  2013-12-15         
060986  5059. 2.78 1.31  0.03  2.50  3.00   -0.04 -9.99 -0.20 -0.55   -0.25 -0.28  0.25    8.823  56.5  49.0  39.0 -0.190 -0.168 -0.137   -9.999 -9.999  -9.9 -99.9    8.701  0.166   6.4   2.4    7.931  7.648   4.7   1.7  2013-12-14         
062345  4979. 2.58 1.39 -0.06  2.65  2.85   -0.09 -0.08 -0.20 -9.99   -0.27 -0.31  0.11    8.775  53.1  45.8  36.2 -0.188 -0.166 -0.133    8.715  6.240  23.7   2.7    8.704  0.199   8.5   2.6   -9.999 -9.999  -9.9 -99.9  2013-05-14         
062509  4904. 2.84 1.26  0.06  2.31  1.61    0.01  0.10 -0.23  0.07   -0.20 -0.17  0.17    8.867  43.9  37.8  31.0 -0.139 -0.123 -0.103    8.893  6.410  23.5   3.7    8.681  0.293   5.4   4.1    8.559  7.536  12.6   1.5  2013-05-14  PHS    
065345  4983. 2.73 1.27 -0.05  2.45  2.32   -0.13 -9.99 -0.19 -1.02   -0.32 -0.27  0.16    8.733  47.2  40.6  31.9 -0.166 -0.146 -0.118   -9.999 -9.999  -9.9 -99.9    8.718  0.140   7.4   2.2    7.470  7.598   1.7   1.7  2013-11-23         
065714  4923. 2.45 1.53  0.08  4.91  3.10   -0.06  0.07 -0.26  0.15   -0.27 -0.40  0.36    8.802  53.0  45.8  37.1 -0.177 -0.156 -0.128    8.861  6.430  31.2   4.3    8.648  0.287   7.5   4.7    8.632  8.007  23.2   4.6  2013-12-15         
071115  5062. 2.53 1.49 -0.07  2.90  2.88   -0.20 -0.10 -0.28 -0.34   -0.32 -0.22  0.10    8.659  56.1  48.3  38.0 -0.198 -0.173 -0.139    8.693  6.230  24.4   2.5    8.624  0.287   7.7   2.7    8.146  7.645  11.1   1.7  2013-12-15         
071369  5242. 2.64 1.51 -0.09  3.09  3.83   -0.16 -0.15 -0.20  0.00   -0.40 -0.38  0.09    8.697  71.7  62.2  49.4 -0.236 -0.207 -0.167    8.649  6.210  20.6   1.9    8.708  0.172   8.4   1.3    8.483  7.673  23.6   1.4  2013-05-14  PHS    
074739  4905. 2.25 1.80 -0.06  3.43  8.28   -0.03 -0.15 -0.20 -9.99   -0.64 -9.99 -0.04    8.826  59.8  51.9  41.6 -0.200 -0.176 -0.148    8.643  6.240  28.2   3.1    8.709  0.140  12.1   2.8   -9.999 -9.999  -9.9 -99.9  2013-05-14         
074918  5063. 2.70 1.34 -0.14  2.86  2.77   -0.19 -0.20 -0.27 -0.36   -0.39 -0.35 -0.06    8.669  52.1  44.7  35.0 -0.182 -0.160 -0.130    8.595  6.170  18.2   2.1    8.636  0.212   7.1   1.9    8.123  7.374   9.3   0.9  2013-05-16         
076219  4904. 2.13 1.75 -0.15  3.59  6.63   -0.08 -9.99 -0.31 -0.37   -0.38 -0.44  0.01    8.779  60.8  52.6  42.1 -0.211 -0.186 -0.158   -9.999 -9.999  -9.9 -99.9    8.601  0.297  11.8   3.4    8.116  7.535  14.4   1.8  2013-11-23         
076294  4844. 2.30 1.41 -0.11  2.93  2.72   -0.16 -0.14 -0.24 -0.05   -0.28 -0.50  0.02    8.702  44.7  38.5  30.7 -0.158 -0.139 -0.110    8.656  6.170  28.0   2.8    8.667  0.186  10.8   3.0    8.432  7.901  19.5   4.3  2013-05-13         
076813  5043. 2.64 1.33 -0.06  2.70  2.49   -0.18 -9.99 -0.28 -0.60   -0.31 -0.44  0.09    8.678  51.8  44.5  35.0 -0.186 -0.162 -0.131   -9.999 -9.999  -9.9 -99.9    8.630  0.131   6.9   2.0    7.884  7.553   5.4   1.4  2013-11-23         
077912  4899. 1.75 2.13 -0.14  4.60  4.67   -0.07 -0.19 -0.23 -0.62   -0.45 -0.35  0.05    8.792  76.2  66.4  53.5 -0.256 -0.226 -0.188    8.602  6.090  43.5   2.5    8.677  0.236  20.1   3.3    7.865  7.762  13.1   3.1  2013-05-14         
078235  5123. 3.00 1.19 -0.03  2.38  3.67   -0.03 -9.99 -0.19 -0.28   -0.31 -9.99 -9.99    8.834  56.6  49.0  38.9 -0.181 -0.160 -0.132   -9.999 -9.999  -9.9 -99.9    8.720  0.278   5.6   2.4    8.206  7.711   7.7   1.8  2013-11-25         
079452  4990. 2.27 1.47 -0.74  2.04  4.40   -0.37 -9.99 -0.57 -0.73   -0.58 -0.74 -0.71    8.494  50.6  42.6  32.5 -0.208 -0.183 -0.149   -9.999 -9.999  -9.9 -99.9    8.335  0.073   9.4   0.4    7.756  6.977  10.7   0.4  2013-11-25         
080499  5033. 2.44 1.46 -0.09  3.05  3.16   -0.10 -0.23 -0.31 -0.38   -0.36 -0.40  0.04    8.757  61.4  53.2  42.3 -0.223 -0.196 -0.159    8.560  6.200  20.8   2.4    8.595  0.351   8.1   3.2    8.105  7.398  11.1   1.0  2013-05-17         
082210  5299. 3.49 1.13 -0.21  1.81  5.19    0.02 -0.10 -0.12 -1.04   -0.33 -0.27 -0.21    8.881  62.5  53.8  42.6 -0.161 -0.143 -0.117    8.695  6.090  11.0   1.2    8.785 -0.237   4.6   0.3    7.442  7.510   1.1   0.8  2013-12-15         
082741  4801. 2.42 1.31 -0.22  2.17  1.71   -0.10 -0.20 -0.30 -0.32   -0.37 -0.41 -0.21    8.758  41.1  35.2  28.2 -0.145 -0.128 -0.101    8.598  6.090  24.4   2.4    8.603  0.109   9.1   2.1    8.170  7.265  10.3   1.1  2013-05-14         
083506  4860. 2.36 1.70  0.07  3.30  5.36   -0.01  0.01 -0.15 -0.06   -0.22 -9.99  0.11    8.847  52.5  45.5  36.6 -0.170 -0.149 -0.118    8.800  6.350  30.5   3.8    8.756  0.320  10.5   5.5    8.422  7.986  15.6   4.8  2013-12-15         
084441  5385. 2.18 1.88 -0.09  4.01  5.35   -0.03 -0.18 -0.28 -0.39   -0.49 -0.45  0.08    8.828 119.8 106.2  87.5 -0.420 -0.372 -0.302    8.614  6.180  28.3   1.5    8.623  0.172  10.6   0.8    8.092  7.494  18.0   0.7  2013-05-13         
085444  5045. 2.56 1.35 -0.01  3.34  3.79    0.00 -0.10 -0.36 -0.51   -0.28 -0.34  0.08    8.865  63.8  55.6  44.7 -0.226 -0.200 -0.164    8.698  6.290  22.6   2.8    8.542  0.388   5.9   3.9    7.978  7.552   6.9   1.4  2013-05-17         
091190  4962. 2.59 1.33 -0.03  2.66  3.08   -0.10 -0.10 -0.19 -0.53   -0.21 -0.25  0.17    8.764  50.2  43.4  34.3 -0.177 -0.155 -0.126    8.694  6.260  22.0   2.8    8.717  0.307   8.4   3.6    7.958  7.782   5.8   2.7  2013-12-15         
091612  4920. 2.55 1.31 -0.20  2.60  2.31   -0.17 -0.20 -0.32 -0.77   -0.38 -0.34 -0.13    8.689  44.8  38.4  30.5 -0.159 -0.139 -0.107    8.592  6.110  21.4   2.2    8.585  0.074   7.6   1.7    7.715  7.484   3.9   1.5  2013-12-15         
092125  5468. 2.22 2.07  0.03  3.72  6.37    0.04 -0.07 -0.19 -0.45   -0.37 -0.47  0.21    8.899 138.1 123.4 102.7 -0.478 -0.426 -0.347    8.722  6.340  30.5   1.8    8.712  0.200  11.1   0.9    8.032  7.762  14.3   1.2  2013-05-13         
093291  5039. 2.74 1.28 -0.10  2.43  2.75   -0.19 -0.20 -0.15 -0.17   -0.28 -0.37 -0.01    8.672  48.9  41.8  32.7 -0.173 -0.151 -0.122    8.592  6.200  16.7   2.3    8.753  0.109   8.4   1.7    8.313  7.728  12.4   2.1  2013-05-13         
098839  4936. 2.30 1.78 -0.05  3.69  4.77    0.02 -0.13 -0.14 -0.26   -0.41 -0.26  0.08    8.882  64.6  56.2  45.1 -0.218 -0.192 -0.156    8.666  6.210  28.0   2.8    8.764  0.420  12.8   5.0    8.230  7.507  14.2   1.5  2013-05-13         
099648  5002. 2.40 1.63 -0.01  4.21  3.65   -0.08  0.07 -0.20 -0.36   -0.28 -0.28  0.13    8.777  61.4  53.2  42.3 -0.220 -0.193 -0.155    8.867  6.290  35.6   3.0    8.702  0.372   9.8   4.2    8.122  7.635  10.7   1.8  2013-05-16         
100615  4827. 2.60 1.34 -0.12  2.57  1.99   -0.23 -0.02 -0.26 -0.48   -0.51 -0.45 -0.04    8.634  34.6  30.0  22.9 -0.118 -0.099 -0.081    8.771  6.200  26.5   2.7    8.644  0.104   7.5   2.3    8.008  7.569   5.5   2.0  2013-12-15         
100696  4833. 2.32 1.35 -0.33  2.01  1.68   -0.22 -0.26 -0.42 -0.61   -0.35 -0.37 -0.29    8.639  41.2  35.2  27.7 -0.151 -0.133 -0.106    8.538  5.980  26.1   1.9    8.484  0.241   8.7   2.3    7.877  7.310   7.3   1.2  2013-12-15         
100920  4835. 2.47 1.32 -0.19  2.23  1.78   -0.06 -0.14 -0.34 -0.16   -0.44 -0.67 -9.99    8.799  44.5  38.3  30.8 -0.153 -0.135 -0.107    8.656  6.120  25.5   2.4    8.571  0.196   7.9   2.6    8.327  7.314  13.8   1.1  2013-05-14         
101484  4893. 2.70 1.24  0.03  2.38  1.93   -0.03 -0.02 -0.12 -0.16   -0.15 -0.22  0.06    8.828  44.2  38.1  31.3 -0.147 -0.129 -0.108    8.774  6.340  21.8   3.3    8.781  0.102   8.0   2.7    8.324  7.548   9.3   1.7  2013-05-16         
104979  4871. 2.48 1.37 -0.45  2.12  1.95   -0.32 -0.34 -0.47 -0.55   -0.32 -0.48 -0.35    8.536  36.8  31.4  23.7 -0.137 -0.117 -0.097    8.453  5.910  21.2   1.6    8.432  0.200   7.3   1.5    7.939  7.077   8.1   0.7  2013-05-13         
104985  4679. 2.47 1.40 -0.35  2.12  3.04    0.15  0.10 -0.05 -0.33    0.04 -0.24 -0.30    9.007  41.2  35.6  28.6 -0.134 -0.122 -0.100    8.892  6.030  42.1   2.2    8.858  0.132  16.1   1.9    8.156  7.339   8.1   1.5  2013-12-15  PHS    
106057  4956. 2.64 1.35 -0.10  3.06  1.85   -0.29 -0.06 -0.24 -0.69   -0.28 -0.34 -0.04    8.570  40.3  34.2  26.7 -0.144 -0.125 -0.096    8.740  6.220  24.2   2.6    8.663  0.103   7.6   2.0    7.793  7.401   4.0   1.1  2013-05-17         
106714  4933. 2.57 1.37 -0.18  2.50  1.76   -0.23 -0.10 -0.28 -0.70   -0.34 -0.39 -0.12    8.632  43.1  36.6  28.8 -0.153 -0.133 -0.103    8.698  6.120  25.4   2.2    8.630  0.118   8.1   1.9    7.785  7.288   4.5   0.9  2013-05-16         
107383  4841. 2.51 1.38 -0.28  3.14  1.75   -0.30 -0.08 -0.31 -0.99   -0.42 -0.40 -0.08    8.557  34.8  29.9  22.6 -0.124 -0.105 -0.087    8.716  6.060  29.4   2.2    8.597  0.273   8.7   2.5    7.498  7.408   2.4   1.4  2013-05-13  PHS/TDP
107950  5171. 2.60 1.63  0.01  3.36  5.36   -0.13 -0.02 -0.16 -0.42   -0.38 -9.99  0.05    8.732  68.6  59.7  47.4 -0.223 -0.196 -0.158    8.778  6.270  25.6   2.4    8.745  0.088   8.8   1.6    8.070  7.627   9.1   1.4  2013-05-16         
108225  4969. 2.71 1.27  0.04  2.50  2.80    0.02  0.04 -0.33 -0.11   -0.11 -0.12  0.14    8.881  53.2  46.1  36.9 -0.181 -0.160 -0.131    8.835  6.370  24.3   3.4    8.574  0.314   5.1   4.0    8.375  7.591  11.6   1.7  2013-05-17         
109317  4866. 2.61 1.38 -0.05  2.41  1.69   -0.19  0.06 -0.15 -0.54   -0.23 -0.20 -0.01    8.670  38.3  33.5  25.8 -0.129 -0.115 -0.088    8.853  6.260  29.1   3.0    8.755  0.155   9.0   2.8    7.948  7.527   4.7   1.7  2013-05-17         
109379  5145. 2.56 1.62 -0.01  3.31  5.26   -0.03 -0.05 -0.30 -0.07   -0.15 -0.25  0.07    8.832  73.9  64.4  51.8 -0.241 -0.214 -0.174    8.743  6.250  25.2   2.4    8.605  0.303   6.9   2.6    8.416  7.560  19.4   1.3  2013-05-14         
113226  5044. 2.63 1.41  0.07  2.70  3.05   -0.04 -0.03 -0.23 -0.37   -0.20 -0.30  0.23    8.817  59.6  51.6  41.3 -0.203 -0.178 -0.146    8.765  6.380  22.7   3.3    8.681  0.260   6.9   3.4    8.118  7.629   8.0   1.6  2013-05-13         
115659  5019. 2.47 1.47 -0.06  2.94  3.92   -0.11 -0.18 -0.34 -0.27   -0.26 -0.42  0.09    8.755  59.0  50.9  40.5 -0.214 -0.187 -0.151    8.614  6.230  21.8   2.6    8.565  0.255   7.1   2.8    8.213  7.527  12.8   1.4  2013-05-16         
119126  4796. 2.33 1.34 -0.12  2.38  1.64   -0.04 -0.14 -0.28 -0.45   -0.19 -0.38 -9.99    8.817  44.8  38.7  31.3 -0.155 -0.138 -0.109    8.652  6.170  27.0   2.8    8.621  0.236   9.5   3.5    8.039  7.406   7.9   1.5  2013-05-17         
120420  4791. 2.63 1.26 -0.20  2.25  0.67   -0.14 -0.06 -0.27 -0.23   -0.23 -0.32 -0.19    8.720  34.7  30.4  23.3 -0.118 -0.099 -0.083    8.736  6.130  25.6   2.4    8.634  0.197   7.6   2.5    8.256  7.357   9.0   1.3  2013-05-17         
125454  4848. 2.56 1.39 -0.10  2.47  1.80   -0.16  0.02 -0.18 -0.29   -0.23 -0.28 -0.04    8.700  39.4  33.7  26.6 -0.133 -0.117 -0.091    8.820  6.240  29.7   3.0    8.729  0.172   9.3   2.8    8.195  7.501   8.8   1.6  2013-05-16         
127243  4893. 2.21 1.48 -0.77  1.92  3.36   -0.23 -0.39 -0.52 -0.82   -0.53 -0.56 -0.70    8.633  51.2  43.5  33.7 -0.196 -0.174 -0.142    8.407  5.600  31.3   0.8    8.384 -0.112  11.4   0.4    7.668  6.695   8.7   0.3  2013-05-17  TDP    
129312  4993. 2.53 1.62  0.01  4.20  5.89   -0.05  0.02 -0.01 -0.05   -0.37 -0.15  0.15    8.811  58.7  50.8  40.5 -0.203 -0.178 -0.143    8.812  6.280  28.4   2.9    8.899  0.347  12.8   4.1    8.441  7.833  17.2   2.9  2013-05-13         
129336  4901. 2.54 1.33 -0.25  2.68  2.34   -0.04 -0.06 -0.21 -0.39   -0.28  0.03 -0.09    8.820  49.9  43.0  34.0 -0.173 -0.152 -0.125    8.731  6.090  29.0   2.2    8.693  0.241  10.2   2.3    8.095  7.329   9.2   1.1  2013-05-17  TDP    
129972  4976. 2.69 1.43 -0.01  2.68  3.16   -0.09 -0.02 -0.24 -0.64   -0.26 -0.36  0.07    8.768  49.8  42.9  34.4 -0.171 -0.150 -0.137    8.779  6.280  23.3   2.8    8.663  0.224   6.6   3.0    7.843  7.722   3.9   2.2  2012-08-11         
130952  4750. 2.34 1.35 -0.40  1.85  4.31    0.12 -0.11 -0.25 -0.24   -0.31 -0.29 -0.37    8.981  49.0  42.5  34.0 -0.167 -0.150 -0.128    8.680  5.950  34.2   1.9    8.657  0.108  12.8   1.6    8.244  7.282  14.0   1.2  2013-05-13         
133208  5001. 2.35 1.61 -0.07  3.42  3.13   -0.13 -0.10 -0.25 -0.27   -0.31 -0.30  0.05    8.735  60.5  52.2  41.4 -0.221 -0.194 -0.156    8.697  6.220  28.7   2.7    8.659  0.287   9.9   3.1    8.216  7.659  14.5   1.9  2012-08-11         
133392  4903. 2.69 1.32  0.09  2.49  2.17   -0.07  0.08  0.01 -0.18   -0.16 -0.22  0.16    8.789  43.9  37.8  30.7 -0.143 -0.126 -0.096    8.879  6.420  25.6   3.9    8.912  0.200  10.2   3.7    8.303  7.739   8.7   2.5  2013-05-16         
134190  4841. 2.28 1.40 -0.41  2.03  1.54   -0.16 -0.34 -0.43 -0.57   -0.38 -0.60 -9.99    8.702  46.0  39.4  31.1 -0.167 -0.148 -0.117    8.460  5.910  25.0   1.7    8.476  0.294   9.6   2.2    7.917  7.076   9.1   0.7  2013-05-16         
136512  4749. 2.34 1.39 -0.29  2.13  2.30   -0.11 -0.17 -0.31 -0.27   -0.19 -0.41 -0.31    8.748  38.9  34.0  26.3 -0.139 -0.126 -0.100    8.621  6.030  28.6   2.2    8.596  0.160  10.2   2.3    8.215  7.279  12.0   1.2  2012-08-11  PHS    
138716  4830. 3.14 1.05  0.00  1.44  1.28    0.02  0.05 -0.14 -9.99   -0.01  0.10  0.05    8.879  32.7  28.1  22.9 -0.095 -0.084 -0.065    8.842  6.390  16.7   3.2    8.767  0.133   5.0   2.4   -9.999 -9.999  -9.9 -99.9  2013-05-13         
138905  4822. 2.56 1.27 -0.31  2.15  1.55   -0.31 -0.17 -0.32 -0.96   -0.44 -0.51 -0.21    8.548  32.1  27.5  20.8 -0.116 -0.097 -0.082    8.621  6.020  24.0   2.0    8.581  0.212   8.1   2.1    7.525  7.389   2.4   1.4  2012-08-11         
139641  4907. 2.75 1.16 -0.53  1.43  0.67   -0.31 -0.40 -0.58 -0.87   -0.49 -0.55 -0.45    8.550  34.4  29.7  22.2 -0.129 -0.137 -0.090    8.399  5.820  15.7   1.2    8.327  0.265   4.7   1.3    7.616  7.092   3.3   0.6  2012-08-11         
141680  4770. 2.32 1.34 -0.24  2.17  1.89   -0.22 -0.20 -0.37 -0.89   -0.25 -0.40 -9.99    8.640  36.4  31.6  24.3 -0.133 -0.111 -0.094    8.590  6.110  26.6   2.6    8.540  0.172   8.9   2.5    7.597  7.374   3.2   1.4  2013-05-16  PHS    
142091  4877. 3.21 1.04  0.10  1.51  1.21   -0.03  0.10 -0.19 -0.70   -0.04  0.10  0.15    8.833  32.9  28.2  23.0 -0.094 -0.083 -0.062    8.896  6.490  16.1   3.7    8.712  0.189   3.8   3.1    7.783  7.802   1.3   2.6  2012-08-10  PHS    
142198  4760. 2.35 1.39 -0.27  2.13  1.68   -0.21 -0.13 -0.22 -0.24   -0.32 -0.31 -0.22    8.655  36.0  31.1  23.9 -0.131 -0.110 -0.092    8.661  6.090  30.1   2.5    8.690  0.041  12.2   1.8    8.245  7.537  12.6   2.1  2012-08-11         
144608  5266. 2.54 1.60 -0.09  3.27  3.53   -0.16 -0.17 -0.26 -0.48   -0.44 -0.44  0.10    8.698  78.1  68.0  54.2 -0.260 -0.227 -0.184    8.628  6.210  21.7   1.9    8.646  0.253   8.1   1.4    8.006  7.607  10.0   1.2  2013-05-13         
145001  5119. 2.90 1.57  0.04  3.17  8.79    0.10  0.06 -0.23 -0.44   -0.33 -9.99  0.08    8.966  68.5  59.8  48.3 -0.205 -0.183 -0.152    8.851  6.320  21.6   2.6    8.678  0.309   5.4   3.0    8.050  7.874   5.6   2.6  2012-08-10         
146791  4931. 2.69 1.34 -0.07  2.52  2.57   -0.17  0.01 -0.25 -0.29   -0.34 -0.44 -0.07    8.695  42.6  36.4  29.0 -0.147 -0.127 -0.098    8.804  6.250  25.4   2.8    8.656  0.029   6.8   1.8    8.194  7.597   8.4   1.8  2012-08-11         
147677  4978. 2.89 1.28  0.10  2.36  2.36   -0.08  0.09 -0.02 -0.18   -0.06 -0.15  0.22    8.785  45.4  39.0  31.7 -0.150 -0.131 -0.109    8.887  6.460  21.7   3.8    8.889  0.234   7.9   3.5    8.304  7.849   7.7   2.8  2012-08-10         
147700  4843. 2.48 1.31 -0.11  2.35  1.73   -0.19 -0.09 -0.21 -0.40   -0.14 -0.12  0.02    8.668  39.1  33.4  26.5 -0.137 -0.120 -0.093    8.705  6.240  26.0   3.1    8.697  0.314   9.5   3.8    8.086  7.482   7.8   1.6  2013-05-13         
148387  5055. 2.82 1.34 -0.04  2.55  2.62   -0.15  0.00 -0.14 -0.58   -0.37 -0.31  0.16    8.712  50.1  43.0  33.8 -0.170 -0.150 -0.121    8.795  6.270  22.0   2.6    8.766  0.089   7.5   1.8    7.907  7.665   4.5   1.8  2012-08-10         
148786  5110. 2.69 1.52  0.17  2.96  5.20    0.00  0.13 -0.17  0.28   -0.13 -0.05  0.31    8.858  66.8  58.3  47.1 -0.211 -0.186 -0.154    8.923  6.510  27.1   4.1    8.740  0.305   6.8   4.0    8.763  8.081  27.6   4.1  2013-05-13         
150030  4850. 2.10 1.81 -0.09  4.02  3.97   -0.12 -0.15 -0.26 -0.17   -0.36 -0.44  0.08    8.738  54.0  46.6  37.0 -0.183 -0.161 -0.129    8.643  6.150  32.7   2.8    8.650  0.336  12.6   4.6    8.316  7.689  19.5   2.7  2013-05-17         
150997  5045. 2.79 1.26 -0.15  2.41  2.67   -0.20 -0.16 -0.30 -0.54   -0.33 -0.33 -0.09    8.662  47.9  40.9  32.0 -0.169 -0.147 -0.120    8.632  6.140  18.0   2.0    8.610  0.236   6.1   2.0    7.950  7.572   5.7   1.5  2012-08-07         
152815  4859. 2.43 1.35 -0.21  2.19  1.76   -0.12 -0.14 -0.34 -0.74   -0.31 -0.28 -9.99    8.737  44.9  38.5  30.8 -0.157 -0.139 -0.109    8.656  6.100  26.9   2.3    8.563  0.104   8.3   2.0    7.742  7.432   4.4   1.5  2012-08-11         
154084  4862. 2.62 1.41 -0.16  2.39  1.96   -0.15  0.01 -0.17 -0.38   -0.21 -0.23 -0.15    8.708  39.9  34.1  26.8 -0.133 -0.117 -0.093    8.803  6.200  28.7   2.7    8.736  0.218   9.4   2.7    8.107  7.436   7.3   1.4  2012-08-07         
156874  4982. 2.85 1.32  0.00  2.53  2.48   -0.11  0.08 -0.01 -0.18   -0.28 -0.39  0.07    8.751  45.3  38.8  31.2 -0.155 -0.134 -0.102    8.877  6.310  23.9   2.9    8.895  0.227   9.1   2.9    8.302  7.707   8.8   2.1  2013-05-17         
156891  4981. 2.95 1.30  0.13  2.44  2.95    0.06 -9.99 -0.16 -0.19   -0.03 -0.02  0.28    8.917  50.4  43.6  34.8 -0.161 -0.142 -0.116   -9.999 -9.999  -9.9 -99.9    8.749  0.382   5.3   5.0    8.299  7.888   6.9   3.0  2013-08-05         
158974  4901. 2.32 1.43 -0.06  2.74  2.97   -0.07 -0.18 -0.34 -0.42   -0.24 -0.38 -9.99    8.793  53.3  46.2  36.8 -0.188 -0.166 -0.135    8.620  6.180  25.0   2.7    8.569  0.223   8.3   3.3    8.069  7.747   9.5   2.8  2013-05-16         
159181  5153. 1.50 2.69 -0.15  4.65  7.50    0.11 -0.33 -0.42 -0.46   -0.35 -0.52 -0.04    8.971 148.4 133.1 111.5 -0.473 -0.426 -0.355    8.467  6.130  43.1   1.9    8.485  0.200  17.1   1.4    8.022  7.609  28.9   1.4  2012-08-10         
159353  4919. 2.76 1.32  0.00  2.69  2.19   -0.13  0.04 -0.11 -0.61   -0.23 -0.09  0.02    8.732  41.3  35.4  28.3 -0.137 -0.120 -0.092    8.831  6.320  23.6   3.1    8.793  0.253   8.0   3.4    7.879  7.573   3.5   1.7  2013-05-17         
162076  5018. 2.98 1.24  0.04  2.27  3.13    0.00  0.01 -0.10 -0.28   -0.11 -0.06  0.11    8.864  50.1  43.3  34.4 -0.165 -0.146 -0.119    8.809  6.380  18.0   3.1    8.804  0.179   6.3   2.6    8.210  7.746   6.3   2.1  2012-08-11         
163532  4689. 2.17 1.44 -0.06  3.17  2.21   -0.09 -9.99 -0.38 -0.35   -0.15 -0.15  0.08    8.771  37.9  33.3  26.0 -0.137 -0.117 -0.098   -9.999 -9.999  -9.9 -99.9    8.530  0.365   8.6   6.0    8.136  7.729   8.9   3.5  2013-05-17         
163917  4928. 2.63 1.46  0.13  3.04  3.21   -0.01  0.10  0.01 -0.53   -0.14 -0.19  0.38    8.847  50.7  44.0  35.1 -0.163 -0.145 -0.117    8.898  6.470  27.4   4.3    8.921  0.192  10.7   3.9    7.952  7.964   4.4   4.0  2012-08-10  PHS    
165760  4962. 2.52 1.41 -0.01  2.82  2.80   -0.06 -0.03 -0.23 -0.48   -0.27 -0.44 -9.99    8.802  54.2  46.9  37.3 -0.190 -0.168 -0.135    8.763  6.280  26.3   3.0    8.679  0.221   8.2   3.1    8.011  7.691   6.9   2.2  2012-08-07         
168656  5045. 2.66 1.30 -0.06  2.86  2.57   -0.18 -0.15 -0.29 -0.31   -0.22 -0.31  0.05    8.677  51.3  44.1  34.6 -0.183 -0.160 -0.130    8.650  6.230  19.6   2.5    8.617  0.151   6.5   2.1    8.172  7.707   9.9   2.0  2012-08-10         
168723  4972. 3.12 1.17 -0.19  1.84  1.54   -0.28  0.00 -0.25 -0.34   -0.22 -0.11 -0.18    8.577  32.6  28.2  21.1 -0.110 -0.089 -0.074    8.792  6.170  18.3   2.1    8.658  0.053   4.9   1.3    8.147  7.582   5.4   1.6  2012-08-10         
170474  4978. 2.84 1.29  0.02  2.47  2.07   -0.07  0.03 -0.28 -0.48   -0.17 -0.04  0.15    8.796  47.0  40.5  32.0 -0.158 -0.140 -0.113    8.828  6.360  21.6   3.2    8.625  0.302   5.0   3.6    8.006  7.578   4.6   1.6  2013-05-13         
171391  5057. 2.79 1.23 -0.02  2.84  3.25   -0.08 -0.11 -0.27 -0.21   -0.29 -0.33  0.07    8.782  53.7  46.5  36.8 -0.184 -0.163 -0.133    8.688  6.310  18.0   2.8    8.641  0.242   5.8   2.6    8.280  7.776  10.4   2.3  2012-08-10         
174980  5008. 2.71 1.41  0.10  2.81  2.76   -0.07  0.09 -0.12 -0.50   -0.18 -0.18  0.27    8.786  52.8  45.6  36.2 -0.180 -0.158 -0.127    8.882  6.450  25.5   3.9    8.784  0.244   7.6   3.6    7.983  7.695   5.0   2.0  2013-05-16         
176598  5018. 2.83 1.21  0.03  2.52  4.33   -0.03 -0.02 -0.09 -0.24   -0.15 -0.23  0.10    8.826  51.6  44.7  35.5 -0.177 -0.157 -0.127    8.772  6.310  19.5   2.8    8.820  0.262   7.8   3.2    8.242  7.838   8.3   2.7  2013-05-17         
177241  4906. 2.70 1.36  0.01  2.63  2.09   -0.10  0.09 -0.10 -0.31   -0.27 -0.33  0.07    8.761  43.0  36.9  29.6 -0.142 -0.124 -0.096    8.889  6.330  27.5   3.3    8.803  0.192   8.6   3.2    8.177  7.648   7.1   2.1  2012-08-10         
177249  5251. 2.55 1.65  0.00  3.12  5.74   -0.16 -0.14 -0.32 -0.61   -0.25 -0.30  0.16    8.702  76.1  66.2  52.8 -0.249 -0.218 -0.176    8.654  6.310  21.2   2.4    8.585  0.192   6.6   1.6    7.873  7.643   6.8   1.3  2013-05-16         
180540  4951. 2.34 1.76 -0.08  4.34  5.21   -0.14 -0.05 -0.16 -0.32   -0.24 -0.20  0.06    8.725  56.2  48.4  38.4 -0.194 -0.168 -0.133    8.745  6.230  32.0   2.9    8.747  0.294  12.2   3.4    8.170  7.698  12.6   2.3  2013-05-13         
180711  4885. 2.62 1.38 -0.13  2.32  1.59   -0.20 -0.06 -0.24 -0.69   -0.28 -0.31 -0.09    8.665  39.6  33.8  26.5 -0.134 -0.117 -0.092    8.734  6.190  24.8   2.6    8.671  0.159   8.0   2.4    7.792  7.600   3.7   2.0  2012-08-10         
181276  4986. 2.78 1.32  0.04  2.41  2.02   -0.09  0.02 -0.08 -0.40   -0.23 -0.20  0.17    8.771  48.1  41.4  32.7 -0.165 -0.144 -0.117    8.816  6.360  22.0   3.2    8.822  0.194   8.1   2.9    8.088  7.597   5.9   1.6  2012-08-10         
182694  5067. 2.63 1.37 -0.04  2.67  3.30   -0.20 -0.16 -0.18 -0.40   -0.32 -0.17  0.06    8.663  53.3  45.8  36.1 -0.187 -0.164 -0.133    8.639  6.250  19.5   2.5    8.727  0.267   8.4   2.7    8.091  7.716   8.7   2.0  2013-12-13         
182762  4872. 2.57 1.34 -0.07  2.42  1.79   -0.13 -0.05 -0.27 -0.62   -0.18 -0.32 -0.05    8.731  42.0  36.1  28.8 -0.143 -0.125 -0.097    8.745  6.240  25.2   2.9    8.635  0.155   7.4   2.7    7.865  7.547   4.3   1.8  2012-08-10         
183491  4901. 2.63 1.40  0.11  3.07  2.71   -0.01  0.14 -0.21 -0.03    0.02 -0.05  0.32    8.856  48.4  41.9  34.2 -0.156 -0.138 -0.114    8.934  6.470  29.5   4.4    8.697  0.361   6.7   5.6    8.451  7.912  12.4   3.7  2013-05-17         
184010  5011. 3.17 1.16 -0.14  1.82  1.34   -0.20  0.01 -0.28 -0.61   -0.19 -0.20 -0.14    8.657  37.0  31.4  24.7 -0.122 -0.107 -0.081    8.806  6.200  17.3   2.1    8.629  0.257   4.2   2.1    7.875  7.467   2.8   1.1  2013-05-17         
185194  4978. 2.44 1.54  0.03  3.09  3.22   -0.14 -9.99 -0.35 -0.24   -0.24 -0.01  0.24    8.723  54.5  47.0  37.7 -0.193 -0.169 -0.137   -9.999 -9.999  -9.9 -99.9    8.555  0.419   6.6   5.2    8.250  7.819  12.5   2.8  2013-05-13         
185351  5006. 3.16 1.15  0.00  1.76  1.27   -0.02  0.00 -0.48 -0.36    0.05  0.02  0.13    8.842  43.8  37.6  29.6 -0.138 -0.122 -0.100    8.792  6.360  15.1   2.9    8.423  0.294   2.3   3.0    8.127  7.666   4.3   1.8  2012-08-10         
185758  5535. 2.39 1.87  0.01  4.11  5.44   -0.08 -0.10 -0.33 -0.41   -0.37 -0.31  0.17    8.779 123.6 109.6  90.2 -0.439 -0.386 -0.309    8.691  6.280  24.6   1.5    8.573  0.267   6.9   0.8    8.075  7.745  13.6   1.0  2012-08-07         
185958  4876. 2.22 2.08  0.02  4.33  8.62   -0.11 -0.03 -0.15 -0.48   -0.31 -9.99  0.19    8.754  55.3  48.0  37.8 -0.174 -0.155 -0.123    8.764  6.310  34.3   3.7    8.751  0.278  12.6   4.7    8.001  7.949   8.3   4.5  2012-08-10         
186675  4953. 2.45 1.47 -0.08  2.74  2.87   -0.09 -0.12 -0.20 -0.41   -0.28 -0.43 -9.99    8.769  54.2  46.8  37.1 -0.192 -0.168 -0.136    8.678  6.220  25.3   2.7    8.706  0.172   9.9   2.5    8.076  7.577   9.1   1.7  2012-08-10         
188310  4802. 2.72 1.42 -0.18  2.29  3.79    0.08  0.22  0.01 -0.16   -0.01  0.14 -0.13    8.941  42.9  36.9  29.6 -0.133 -0.118 -0.095    9.010  6.220  38.0   2.8    8.915  0.258  12.5   2.8    8.326  7.477   9.3   1.6  2012-08-10  PHS    
188650  5450. 1.79 2.17 -0.67  4.64  7.21    0.33 -9.99 -0.35 -0.21   -0.33 -9.99 -0.10    9.193 196.4 180.9 157.2 -0.763 -0.724 -0.636   -9.999 -9.999  -9.9 -99.9    8.559  0.200  17.0   0.1    8.275  7.318  45.1   0.4  2013-08-05         
188947  4866. 2.69 1.35  0.07  2.56  2.09   -0.09  0.05 -0.01 -0.24   -0.17 -0.14  0.12    8.772  40.5  34.8  27.9 -0.130 -0.115 -0.088    8.849  6.400  24.5   3.8    8.892  0.149   9.9   3.3    8.244  7.648   7.3   2.1  2012-08-06         
189127  4760. 2.28 1.41 -0.22  2.31  1.82   -0.10 -0.16 -0.32 -0.26   -0.29 -0.41 -9.99    8.759  41.3  35.5  28.2 -0.147 -0.131 -0.104    8.631  6.090  29.2   2.5    8.587  0.248  10.1   3.2    8.231  7.471  12.8   1.8  2013-12-13         
192787  5025. 2.86 1.25 -0.07  2.47  2.08   -0.14 -9.99 -0.17 -0.37   -0.27 -0.27  0.00    8.726  47.2  40.5  31.8 -0.164 -0.145 -0.116   -9.999 -9.999  -9.9 -99.9    8.736  0.223   6.9   2.4    8.120  7.630   6.8   1.7  2013-08-05         
192944  4981. 2.48 1.48 -0.05  3.41  3.67   -0.12 -0.16 -0.29 -0.41   -0.38 -0.28 -9.99    8.741  54.5  47.0  37.2 -0.195 -0.171 -0.137    8.635  6.200  22.2   2.5    8.620  0.192   7.8   2.7    8.071  7.654   8.8   2.0  2012-08-10         
192947  5046. 2.90 1.32  0.03  2.43  3.01   -0.01  0.00 -0.27 -0.59   -0.15 -0.31  0.11    8.849  54.0  46.7  37.1 -0.176 -0.156 -0.128    8.791  6.360  19.1   3.0    8.638  0.307   4.9   3.3    7.892  7.738   3.6   2.1  2012-08-10         
194013  4906. 2.63 1.32 -0.07  2.36  2.32   -0.08 -0.05 -0.19 -0.42   -0.25 -0.55 -9.99    8.783  45.6  39.2  31.7 -0.154 -0.135 -0.104    8.743  6.240  23.8   2.8    8.714  0.210   8.2   2.9    8.067  7.645   6.6   2.1  2012-08-10         
194577  5028. 2.68 1.34 -0.02  3.35  4.58   -0.10 -0.07 -0.19 -0.93   -0.40 -0.38 -9.99    8.763  53.7  46.3  36.7 -0.189 -0.166 -0.134    8.723  6.290  21.4   2.8    8.721  0.125   7.7   2.2    7.556  7.676   2.3   1.9  2012-08-11         
199665  4985. 2.84 1.19 -0.05  2.25  2.66   -0.08 -0.06 -0.31 -0.62   -0.24 -0.24 -0.01    8.781  46.8  40.2  31.7 -0.162 -0.143 -0.116    8.737  6.260  19.2   2.6    8.592  0.182   5.0   2.4    7.871  7.622   3.7   1.7  2012-08-11  PHS    
200039  4965. 2.67 1.36 -0.13  2.62  1.97   -0.23 -9.99 -0.17 -0.42   -0.40 -0.42 -0.12    8.627  43.0  36.6  28.7 -0.153 -0.133 -0.103   -9.999 -9.999  -9.9 -99.9    8.736  0.011   8.8   1.5    8.068  7.428   7.4   1.2  2013-11-25         
201381  4951. 2.77 1.30 -0.04  2.35  2.42   -0.13 -0.05 -0.25 -0.49   -0.23 -0.36 -9.99    8.732  43.8  37.5  30.1 -0.150 -0.130 -0.099    8.741  6.250  20.4   2.7    8.658  0.089   6.2   2.1    8.000  7.638   5.0   1.9  2012-08-10         
203222  5067. 2.78 1.29 -0.02  2.49  2.15   -0.17 -0.15 -0.24 -0.45   -0.33 -0.33  0.09    8.689  50.5  43.4  34.0 -0.174 -0.152 -0.123    8.640  6.290  16.6   2.7    8.668  0.221   6.2   2.5    8.038  7.614   6.3   1.5  2013-12-14         
203387  5244. 3.07 1.26  0.07  2.79  5.29   -0.09  0.09 -0.06 -0.31   -0.28 -0.14  0.11    8.774  61.5  53.3  42.5 -0.186 -0.163 -0.133    8.885  6.360  19.3   2.5    8.842  0.327   6.3   2.5    8.177  7.951   7.0   2.5  2012-08-11         
204381  5100. 2.84 1.33 -0.06  2.47  2.38   -0.23 -0.10 -0.18 -0.66   -0.29 -0.19  0.05    8.627  49.0  41.9  33.3 -0.164 -0.144 -0.119    8.692  6.230  18.1   2.3    8.729  0.141   7.0   1.8    7.830  7.587   4.0   1.4  2012-08-11         
204771  4967. 2.93 1.26  0.09  2.44  2.21   -0.07  0.01 -0.09 -0.02   -0.05 -0.23  0.15    8.795  44.0  37.8  30.7 -0.143 -0.126 -0.129    8.802  6.420  17.8   3.5    8.816  0.196   6.5   3.2    8.461  7.581  10.1   1.5  2012-08-11         
205435  5114. 3.00 1.20 -0.10  2.33  3.14   -0.10 -0.10 -0.27 -0.30   -0.25 -0.37 -0.06    8.758  52.5  45.2  35.6 -0.170 -0.150 -0.123    8.700  6.190  16.3   2.0    8.632  0.250   4.9   2.0    8.186  7.577   7.7   1.3  2012-08-06         
206453  5038. 2.43 1.48 -0.38  2.97  2.37   -0.32 -9.99 -0.39 -0.73   -0.48 -0.48 -0.15    8.538  51.5  43.8  34.0 -0.196 -0.171 -0.134   -9.999 -9.999  -9.9 -99.9    8.521  0.242   8.9   1.3    7.757  7.318   6.9   0.9  2013-11-24         
209396  4999. 2.81 1.30  0.04  2.46  3.06    0.08 -9.99 -0.17 -0.17   -0.04 -0.15  0.27    8.943  56.9  49.4  39.6 -0.192 -0.171 -0.140   -9.999 -9.999  -9.9 -99.9    8.734  0.318   6.5   3.8    8.314  7.656   9.4   1.8  2013-11-24         
210354  4793. 2.36 1.39 -0.22  1.92  2.99   -0.15 -0.18 -0.22 -0.85   -0.30 -0.49 -0.12    8.706  39.9  34.2  27.0 -0.140 -0.125 -0.099    8.616  6.100  26.6   2.5    8.683  0.112  11.4   2.2    7.637  7.324   3.4   1.3  2012-08-11         
210434  4949. 2.93 1.36  0.12  2.29  2.65    0.00  0.14 -0.10 -0.60   -0.04 -0.10  0.26    8.857  45.6  39.3  31.8 -0.143 -0.126 -0.096    8.930  6.480  22.3   4.0    8.805  0.281   6.2   4.1    7.891  7.799   2.7   2.6  2013-12-13         
210702  4967. 3.19 1.10  0.01  1.68  1.99   -0.07  0.02 -0.43 -0.83    0.00 -0.03  0.04    8.791  38.0  32.5  26.4 -0.118 -0.103 -0.077    8.815  6.360  15.1   2.9    8.480  0.266   2.5   2.9    7.657  7.656   1.3   1.8  2012-08-10  PHS    
210807  5071. 2.58 1.57 -0.10  3.50  6.65   -0.09 -0.11 -0.11 -0.39   -0.33 -0.23  0.00    8.767  62.5  54.1  42.9 -0.212 -0.186 -0.152    8.687  6.180  23.7   2.2    8.797  0.356  10.9   2.9    8.101  7.490   9.9   1.2  2012-08-11         
211391  4909. 2.57 1.36  0.09  2.78  2.30   -0.01 -0.02 -0.16 -0.22   -0.08 -0.29 -9.99    8.854  50.2  43.6  34.8 -0.166 -0.148 -0.120    8.771  6.400  23.4   3.9    8.746  0.199   8.1   3.8    8.270  7.700   9.5   2.3  2012-08-10         
211434  5082. 2.70 1.37 -0.26  2.53  1.89   -0.30 -0.24 -0.50 -0.48   -0.58 -0.53 -0.12    8.563  48.9  41.5  32.5 -0.174 -0.151 -0.117    8.555  6.020  18.5   1.5    8.402  0.140   4.7   1.2    8.006  7.348   8.2   0.9  2013-12-14         
211554  5043. 2.41 1.63  0.05  4.26  3.76    0.09 -9.99 -0.19 -0.17   -0.06 -0.30 -9.99    8.950  75.3  66.2  53.8 -0.258 -0.231 -0.190   -9.999 -9.999  -9.9 -99.9    8.717  0.357   9.6   4.2    8.319  7.695  15.9   2.0  2013-11-23         
212271  5002. 2.89 1.21  0.10  2.50  2.63    0.06  0.05  0.06 -0.36   -0.05 -0.13  0.27    8.916  53.2  46.2  36.9 -0.177 -0.157 -0.130    8.841  6.450  19.9   3.7    8.965  0.308   9.3   4.0    8.124  7.808   5.4   2.5  2013-12-16         
212320  5075. 2.59 1.46 -0.11  2.84  3.53   -0.16 -9.99 -0.21  0.10   -0.08 -0.14  0.03    8.705  58.3  50.2  39.7 -0.202 -0.177 -0.144   -9.999 -9.999  -9.9 -99.9    8.700  0.703   8.9   6.0    8.585  7.664  26.3   1.8  2013-11-25         
212430  4954. 2.56 1.39 -0.17  3.17  2.03   -0.22 -9.99 -0.22 -0.52   -0.41 -9.99  0.01    8.641  45.4  38.7  30.5 -0.163 -0.141 -0.110   -9.999 -9.999  -9.9 -99.9    8.688  0.294   9.2   2.7    7.970  7.432   7.0   1.3  2013-11-25         
212496  4710. 2.43 1.22 -0.33  1.85  1.43   -0.25 -0.24 -0.34 -1.87   -0.37 -0.32 -0.28    8.607  30.1  25.3  19.1 -0.139 -0.094 -0.080    8.553  6.020  23.8   2.2    8.566  0.041   9.0   1.6    6.617  7.266   0.3   1.2  2012-08-06         
213789  5010. 2.73 1.37 -0.06  2.77  2.62   -0.16 -0.09 -0.18 -0.49   -0.23 -0.19  0.02    8.704  48.5  41.6  33.3 -0.171 -0.149 -0.138    8.701  6.250  20.1   2.6    8.727  0.269   7.7   2.8    7.994  7.567   5.8   1.5  2013-12-13         
213930  5011. 2.87 1.34  0.13  2.75  4.20    0.15 -9.99 -0.23 -0.10   -0.13 -0.16  0.28    9.009  60.0  52.4  42.2 -0.192 -0.172 -0.142   -9.999 -9.999  -9.9 -99.9    8.673  0.289   4.9   4.0    8.385  7.852   9.6   2.7  2013-11-23         
213986  4928. 2.83 1.27  0.08  2.50  2.09   -0.02 -0.05 -0.27 -0.21    0.00 -0.07  0.13    8.841  45.0  38.7  31.7 -0.144 -0.127 -0.106    8.747  6.410  17.6   3.6    8.633  0.239   4.9   3.7    8.273  7.735   7.2   2.3  2013-12-16         
214567  4989. 2.69 1.33 -0.21  2.57  2.56   -0.13 -9.99 -0.25 -0.49   -0.45 -0.35 -0.01    8.732  49.7  42.6  33.3 -0.179 -0.157 -0.142   -9.999 -9.999  -9.9 -99.9    8.658  0.148   7.9   1.7    7.999  7.403   6.9   1.1  2013-11-23         
214878  5041. 2.85 1.29  0.04  2.62  2.43   -0.05 -9.99 -0.23 -0.20   -0.08 -0.09  0.15    8.814  52.8  45.6  36.2 -0.175 -0.155 -0.127   -9.999 -9.999  -9.9 -99.9    8.678  0.221   5.6   2.8    8.285  7.752   9.0   2.1  2013-11-23         
215030  4731. 2.41 1.25 -0.49  1.83  0.67   -0.25 -9.99 -0.58 -0.68   -0.49 -0.58 -9.99    8.612  31.3  26.9  20.3 -0.120 -0.102 -0.087   -9.999 -9.999  -9.9 -99.9    8.322  0.028   6.3   1.1    7.801  7.117   5.3   0.9  2013-11-23         
215373  5007. 2.69 1.39  0.10  2.66  3.72    0.01  0.06 -0.22 -0.31   -0.12 -0.25  0.32    8.867  57.3  49.8  39.8 -0.194 -0.173 -0.140    8.859  6.440  24.9   3.8    8.690  0.307   6.4   4.2    8.176  7.884   7.8   3.0  2012-08-11         
215721  4829. 2.23 1.39 -0.48  1.95  1.05   -0.25 -9.99 -0.54 -0.72   -0.47 -0.63 -0.40    8.610  42.0  35.7  27.8 -0.159 -0.141 -0.113   -9.999 -9.999  -9.9 -99.9    8.370  0.121   8.5   1.3    7.770  7.179   7.4   0.9  2013-11-25         
215943  4878. 2.68 1.33 -0.04  2.45  1.94   -0.10  0.07 -0.15 -0.25   -0.23 -0.30 -0.05    8.759  41.1  35.3  28.2 -0.136 -0.120 -0.091    8.863  6.280  27.7   3.0    8.752  0.116   8.2   2.5    8.235  7.564   8.2   1.8  2012-08-11         
216131  5000. 2.69 1.24 -0.05  2.49  2.15   -0.19 -0.14 -0.30 -0.36   -0.31 -0.30  0.01    8.668  46.3  39.7  32.0 -0.169 -0.148 -0.121    8.658  6.250  19.0   2.6    8.608  0.195   6.1   2.5    8.126  7.603   8.0   1.7  2012-08-06         
217264  4946. 2.80 1.27  0.12  2.55  2.03   -0.03 -9.99 -0.16 -0.53    0.01 -0.16  0.42    8.829  46.6  40.2  32.0 -0.152 -0.135 -0.108   -9.999 -9.999  -9.9 -99.9    8.748  0.322   6.3   4.7    7.957  7.754   3.7   2.4  2013-11-23         
217703  4890. 2.91 1.16 -0.17  1.98  0.91   -0.19 -0.08 -0.25 -0.55   -0.22 -0.21 -0.14    8.673  34.3  30.2  23.0 -0.115 -0.103 -0.078    8.714  6.170  18.7   2.3    8.654  0.116   5.9   1.8    7.940  7.383   3.7   1.1  2013-12-15         
218527  4935. 2.57 1.33 -0.34  2.11  3.73   -0.17 -9.99 -0.33 -0.48   -0.31 -0.21 -0.32    8.695  46.6  39.7  31.5 -0.168 -0.147 -0.115   -9.999 -9.999  -9.9 -99.9    8.578  0.205   8.4   1.7    8.006  7.208   8.4   0.8  2013-11-23         
219139  4860. 2.50 1.38 -0.19  2.29  2.04   -0.24 -9.99 -0.28 -0.27   -0.18 -0.29 -0.17    8.625  38.7  33.6  25.8 -0.135 -0.120 -0.093   -9.999 -9.999  -9.9 -99.9    8.621  0.087   8.5   1.9    8.216  7.493  11.0   1.7  2013-11-23         
219615  4802. 2.25 1.37 -0.62  1.67  1.67   -0.09 -0.30 -0.41 -0.75   -0.42 -0.64 -0.47    8.771  47.5  40.7  32.2 -0.172 -0.154 -0.125    8.497  5.760  31.8   1.3    8.497  0.183  12.2   1.2    7.737  6.930   7.4   0.5  2012-08-06         
219945  4874. 2.61 1.36 -0.10  2.57  1.66   -0.18 -9.99 -0.19 -0.26   -0.16 -0.25 -0.09    8.680  39.4  33.7  26.6 -0.134 -0.117 -0.091   -9.999 -9.999  -9.9 -99.9    8.712  0.192   8.6   2.8    8.224  7.635   9.2   2.1  2013-11-23         
221345  4813. 2.63 1.43 -0.24  2.20  2.60   -0.05 -9.99 -0.04 -0.11   -0.10 -0.16 -0.20    8.816  40.7  34.9  27.6 -0.134 -0.118 -0.094   -9.999 -9.999  -9.9 -99.9    8.862  0.194  12.9   2.3    8.371  7.475  12.4   1.7  2013-11-23  PHS/TDP
222093  4853. 2.56 1.38 -0.12  2.28  1.96   -0.21 -9.99 -0.16 -0.39   -0.10 -0.23 -0.17    8.647  37.8  32.8  25.2 -0.129 -0.132 -0.088   -9.999 -9.999  -9.9 -99.9    8.744  0.104   9.8   2.3    8.097  7.456   7.3   1.5  2013-11-25         
222387  5055. 2.81 1.22 -0.11  2.79  2.65   -0.14 -0.18 -0.20 -0.66   -0.28 -0.21 -0.01    8.718  50.5  43.4  34.1 -0.175 -0.154 -0.124    8.614  6.200  16.5   2.2    8.701  0.185   7.0   1.9    7.821  7.504   4.1   1.2  2013-12-15         
222574  5523. 1.99 2.20  0.04  4.23  6.96    0.04 -9.99 -0.26 -0.39   -0.39 -0.40  0.22    8.905 160.8 144.6 122.0 -0.583 -0.522 -0.430   -9.999 -9.999  -9.9 -99.9    8.648  0.412  11.6   1.1    8.094  7.834  20.0   1.3  2013-11-25         
223252  5031. 2.72 1.34 -0.03  2.52  2.77   -0.09 -9.99 -0.28 -0.57   -0.16 -0.27  0.08    8.767  53.2  45.9  36.3 -0.185 -0.163 -0.132   -9.999 -9.999  -9.9 -99.9    8.628  0.248   6.1   2.7    7.912  7.658   4.9   1.8  2013-11-24         
224533  5030. 2.73 1.28 -0.01  2.54  2.58   -0.19 -9.99 -0.15 -0.37   -0.20 -0.26  0.07    8.673  47.9  41.0  32.3 -0.170 -0.148 -0.120   -9.999 -9.999  -9.9 -99.9    8.759  0.202   7.9   2.6    8.120  7.699   7.5   2.0  2013-11-24         
999999  5780. 4.44 1.00  0.00  1.00  0.00    0.00  0.00  0.00  0.00    0.00  0.00  0.00    8.861  73.6  63.2  49.8 -0.115 -0.102 -0.082    8.795  6.370   4.2   1.2    8.906  0.000   1.8   0.3    8.486  7.684   4.9   0.6  ....-..-..         

